FPGA Implementation of An Event-driven Saliency-based Selective Attention Model

Artificial vision systems of autonomous agents face very difficult challenges, as their vision sensors are required to transmit vast amounts of information to the processing stages, and to process it in real-time. One first approach to reduce data transmission is to use event-based vision sensors, whose pixels produce events only when there are changes in the input. However, even for event-based vision, transmission and processing of visual data can be quite onerous. Currently, these challenges are solved by using high-speed communication links and powerful machine vision processing hardware. But if resources are limited, instead of processing all the sensory information in parallel, an effective strategy is to divide the visual field into several small sub-regions, choose the region of highest saliency, process it, and shift serially the focus of attention to regions of decreasing saliency. This strategy, commonly used also by the visual system of many animals, is typically referred to as ``selective attention''. Here we present a digital architecture implementing a saliency-based selective visual attention model for processing asynchronous event-based sensory information received from a DVS. For ease of prototyping, we use a standard digital design flow and map the architecture on an FPGA. We describe the architecture block diagram highlighting the efficient use of the available hardware resources demonstrated through experimental results exploiting a hardware setup where the FPGA interfaced with the DVS camera.

==> biblio/ncsbib.sh <==
#/bin/bash

MASTERBIBFILE=biblioncs.bib

# Invoke bibtool to canonicalize biblioncs.bib according to the rules in
# bibtool_biblioncs_resourcefile.txt
# The result is written to biblioncs_new.bib for human inspection to determine
# whether iteration is required. See ncsbibtool.readme.txt

bibtool -r bibtool_biblioncs_resourcefile.txt $MASTERBIBFILE > \
						${MASTERBIBFILE%.bib}_new.bib



==> init_papers.sh <==
#!/bin/sh
# To run this script, you need to give it executable permission.
# You can do this by using this command:
# chmod +x ./init_papers.sh

BIBLIO_PROJ=ncs/papers/biblio

echo "Adding and initializing $BIBLIO_PROJ as a submodule..."
git submodule add $@ git@code.ini.uzh.ch:$BIBLIO_PROJ.git
git submodule update --init
echo
if [ ! -e biblio/biblioncs.bib -o ! -e .gitmodules ]; then
	echo 1>&2 "Failed to add $BIBLIO_PROJ as a submodule."
	exit 2 # ENOENT
fi

echo "Fetching .gitignore..."
# Copy .gitignore file from submodule and add to git
cp -pv biblio/ncs_papers.gitignore .gitignore
if [ ! -e .gitignore ]; then
	echo 1>&2 "Failed to copy .gitignore"
	exit 2 # ENOENT
fi
git add .gitignore

# Remove this script from the current directory if it's being run from there.
SELF=${0##*/}
if [ -e $SELF ]; then
	echo "$SELF done; removing $SELF"
	rm $SELF
	echo
fi

cat <<- @@@

$BIBLIO_PROJ has been added as a submodule.
Remember that git submodules are tracked independently by git.
When you change biblioncs.bib or acronyms.tex in the biblio subdirectory, you
need to commit and push the change back to the $BIBLIO_PROJ repository
and you also need to do a separate commit in your paper's working directory
(i.e. here) so that your project is referencing the new commit in
$BIBLIO_PROJ.
In order to get the latest version of $BIBLIO_PROJ, you need to run
    git merge origin/master
in the biblio subdirectory.
When cloning a project with a submodule, don't forget to initialize the
submodule with
    git submodule init
    git submodule update

@@@

git status

